Mobility Map Inference from Thermal Modeling of a Building

We consider the problem of inferring the mobility map, which is the distribution of the building occupants at each timestamp, from the temperatures of the rooms. We also want to explore the effects of noise in the temperature measurement, room layout, etc. in the reconstruction of the movement of people within the building. Our proposed algorithm tackles down the aforementioned challenges leveraging a parameter learner, the modified Least Square Estimator. In the absence of a complete data set with mobility map, room and ambient temperatures, and HVAC data in the public domain, we simulate a physics-based thermal model of the rooms in a building and evaluate the performance of our inference algorithm on this simulated data. We find an upper bound of the noise standard deviation (<= 1F) in the input temperature data of our model. Within this bound, our algorithm can reconstruct the mobility map with a reasonable reconstruction error. Our work can be used in a wide range of applications, for example, ensuring the physical security of office buildings, elderly and infant monitoring, building resources management, emergency building evacuation, and vulnerability assessment of HVAC data. Our work brings together multiple research areas, Thermal Modeling and Parameter Estimation, towards achieving a common goal of inferring the distribution of people within a large office building.

==> Optimization and graph Codes/differentialequatonwithanothervariabledistribution.py <==
import matplotlib.pyplot as plt
import numpy as np
import scipy as sp
from scipy import stats
import scipy.integrate
import scipy.optimize as optimize
from sklearn.metrics import median_absolute_error
from sklearn.metrics import r2_score


maxtimespace=200
maxitr=2
optmethod='SLSQP'

roomno=6
bigconf=1
smallconf=1
normalroom=roomno-bigconf-smallconf

nbc=1
nsc=1
nor1=1
nor2=1
nor3=1
nor4=1

wb=100
ws=20
wn=1

tmax = 10 # in hour u can assume

N = 20
permanT = 0.8

x0 = 67

initu=0
Tmax=80
Tmin=70

alpha=1
beta=0
gamma=0
phi=0

nmu, nsigma = 0, 0.1 # mean and standard deviation for noise
avg, std= 85 , 3 # mean and standard deviation for Texternal


# color for different rooms + 1 for Texternal
col=['red','purple','green','black','blue'] 

t = np.linspace(0.0, tmax, maxtimespace)
#print(t)

delt=tmax/maxtimespace
print("Delt= ",delt)





############# Generating Td ##################

td=[20 for i in range(roomno)]
td[0]=45


######### Tmob generation ###########


def sum_to_x(n, x):
    values = [0.0, x] + list(np.random.randint(low=0,high=x,size=n-1))
    values.sort()
    return [values[i+1] - values[i] for i in range(n)]

def generate_weighted_mobmap(bigconf,smallconf,normalroom,wb,ws,wn):
    map_weightrange={}
    sum=0
    j=0
    for i in range(0,bigconf):
        map_weightrange[i]=[sum+1,sum+wb]
        sum+=wb
        print("Room ",i,' Weightedrange ',map_weightrange[i])
    for i in range(bigconf,bigconf+smallconf):
        map_weightrange[i]=[sum+1,sum+ws]
        sum+=ws
        #print("Room ",i,' Weightedrange ',map_weightrange[i])
    for i in range(bigconf+smallconf,bigconf+smallconf+normalroom):
        map_weightrange[i]=[sum+1,sum+wn]
        sum+=wn
        #print("Room ",i,' Weightedrange ',map_weightrange[i])
    return map_weightrange
map_weightrange=generate_weighted_mobmap(bigconf,smallconf,normalroom,wb,ws,wn)

def assignpeople_per_hour():
    peopleinroom=[0 for i in range(roomno)]
    High=bigconf*wb + smallconf*ws + normalroom*wn
    for i in range(0,N):
        val=np.random.randint(low=1,high=High,size=1)
        #print(val)
        for r in map_weightrange.keys():
            rnge=map_weightrange[r]
            if val[0]>= rnge[0] and val[0]<=rnge[1]:
                peopleinroom[r]+=1
    
    return peopleinroom
#peopleinroom=assignpeople_per_hour()



def generate_tmob_list():
    
    mat=[[] for i in range(0,roomno)]
    #print(mat)
    print(len(mat))
    print(len(mat[0]))
    for i in range(0,tmax):
        mob=assignpeople_per_hour()
        #print(mob)
        for j in range(0,int(maxtimespace/tmax)):
            for k in range(0,roomno):
                #print("mob ",mob[k])
                
                mat[k].append(mob[k]*permanT)
                #print("mat ",mat)
                
                
                
            
        
    print(len(mat),len(mat[0]))
    return mat
Tmat=generate_tmob_list()




############### Generating Textenal ##################




bsig=0
ssig=0
o1sig=0
o2sig=0
o3sig=0
o4sig=0

def generate_roomcoupling():
    
    bc=[i for i in range(0,nbc)]
    sc=[i for i in range(nbc,nbc+nsc)]
    or1=[i for i in range(nbc+nsc,nbc+nsc+nor1)]
    or2=[i for i in range(nbc+nsc+nor1,nbc+nsc+nor1+nor2)]
    or3=[i for i in range(nbc+nsc+nor1+nor2,nbc+nsc+nor1+nor2+nor3)]
    or4=[i for i in range(nbc+nsc+nor1+nor2+nor3,nbc+nsc+nor1+nor2+nor3+nor4)]

    return [bc,sc,or1,or2,or3,or4]

room_coupling = generate_roomcoupling()
#print(room_coupling)


def generate_sig():
    sig=[]
    for i in range(0,len(room_coupling)):
        rooms=room_coupling[i]
        for j in range(0,len(rooms)):
            if i==0:
                sig.append(bsig)
            elif i==1:
                sig.append(ssig)
            elif i==2:
                sig.append(o1sig)
            elif i==3:
                sig.append(o2sig)
            elif i==4:
                sig.append(o3sig)
            elif i==5:
                sig.append(o4sig)
    return sig

tsig=generate_sig()
#print(tsig)
            
def generate_combination(lst):
    map_comb={}
    #print(lst)
    for i in range(0,len(lst)):
        for j in range(i,len(lst)):
            #print(lst[i],"  ",lst[j])
            map_comb[lst[i]]=lst[j]
    return map_comb
#lst=[1,2,3,4,5]
#generate_combination(lst)
            
def generate_covariancematrix():
    cov=np.zeros((roomno,roomno), dtype=int)
    for rooms in room_coupling:
        comb=generate_combination(rooms)
        for key in comb.keys():
            cov[key][comb[key]]=1
            cov[comb[key]][key]=1
    return cov

cov=generate_covariancematrix()
#print(cov[0])

def generate_multivariate():

    x = np.random.multivariate_normal(tsig, cov, len(t))
    #print(x[:,51])
    return x
multivariate=generate_multivariate()

def markov_process(prevtex,room,time):
    return prevtex+((1/5)*multivariate[time][room])
    

def generate_basetemp(room):
    base=0
    for i in range(0,len(room_coupling)):
        rooms=room_coupling[i]
        if room in rooms:
            if i==0:
                base=82
            elif i==1:
                base=85
            elif i==2:
                base=80
            else:
                base=81
    return base


def generate_tex_list():
    avg, std = 85, 3 # mean and standard deviation
    Textern=[]
    for i in range(0,tmax):
        tex=np.random.normal(avg, std, 1)
        for j in range(0,int(maxtimespace/tmax)):
            Textern.append(tex)
    return Textern

#Textern=generate_tex_list()

            



############### Generating AC controller input ################
        


def u(t,Tnow,uprev):
    if Tnow>=Tmax:
        return 1
    elif Tnow<=Tmin:
        return 0
    else:
        return uprev
    




  
def RunODE():
    T=[]
    Tex=[]
    U=[]
    for i in range(0,roomno):
        
        """
        args = (Tex,td,tm,i,u)
        y = sp.integrate.odeint(func, x0, t, args)
        """
        y=[]
        sig=[]
        ycurrent=x0
        del_t=tmax/maxtimespace
        uprev=initu
        j=0
        #Textern=generate_tex_list()
        Textern=[]
        prevtex=generate_basetemp(i)
        for time in t:
            uprev=u(time,ycurrent,uprev)
            tmob=Tmat[i][j]

            #generate textern base temp
            
            tex=markov_process(prevtex,i,j)
            #print("Tex: ",tex)
            prevtex=tex
            
            ynext=((-1*alpha*ycurrent + beta*tex + gamma*tmob - phi*td[i]*uprev)*del_t)+ycurrent

            y.append(ynext)
            sig.append(uprev)
            Textern.append(tex)
            
            ycurrent=ynext

            j+=1

        
        xfont = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
        yfont = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 10}

        fig = plt.figure()
        ax = fig.add_subplot(411)
        h1, = ax.plot(t, y,c=col[i%3])
        h2, = ax.plot(t, Textern, c=col[len(col)-1])
        
        
        ax.legend([h1, h2], ["Actual Room Temp", "Texternal"])
        #ax.set_xlabel("time")
        plt.ylabel("Temparature ",**yfont)
        ax.grid()
        #plt.show()

        ax = fig.add_subplot(412)
        """
        leg_handle=[]
        leg_label=[]
        
        for x in range(0,roomno):
            h3, = ax.plot(t, Tmat[x],c=col[x])
            leg_handle.append(h3)
            leg_label.append("Room "+str(x+1))
        """  
        h4, = ax.plot(t, Tmat[i],c=col[i%3])
        ax.legend([h4], ["Room "+str(i+1)])
        #ax.set_xlabel("time")
        plt.ylabel("Tmob  =~ # of people",**yfont)

        
        ax = fig.add_subplot(413)
        h5, = ax.plot(t, sig,c='y')
        #ax.set_xlabel("time")
        #plt.xlabel("Time",**xfont)
        plt.ylabel("AC Controller Input",**yfont)
        #plt.show()

        #print("len y:", len(y))

        
        s = np.random.normal(nmu, nsigma, maxtimespace)
        #print("len s: ",len(s))

        Tfinal=[]
        for j in range(0,len(s)):
            Tfinal.append(s[j]+y[j])
        

        ax = fig.add_subplot(414)
        plt.plot(t,Tfinal,c=col[i%3])
        plt.xlabel("Time",**xfont)
        plt.ylabel("Noisy Temp- Room "+str(i+1),**yfont)

        directory="figs/Room "+str(i+1)
        #plt.savefig(directory)
        #plt.show()
        plt.close()

        
        
        """
        lines = [line.rstrip('\n') for line in open('inputu.txt')]
        print("Read lines: \n\n\n\n\n\n\n\n\n\n")
        print(lines)
        """
        #print("Fig ",i)
        Tfinal.append(Tfinal[len(Tfinal)-1])
        T.append(Tfinal)
        Tex.append(Textern)
        U.append(sig)
    return T,Tex,U
# T length = roomno * maxtimespace+1
# Tex length = roomno * maxtimespace
# U length = roomno * maxtimespace
# Tmat length = roomno * maxtimespace
# td length = roomno

T,Tex,U = RunODE()


Tmobsim=Tmat













#############################    OPTIMIZE #################


        #print("len s: ",len(s))
Texfinal=[]
for i in range(0,roomno):
    temp=[]
    s = np.random.normal(nmu, nsigma, maxtimespace)
    for j in range(0,len(s)):
        temp.append(s[j]+Tex[i][j])
    Texfinal.append(temp)
Tex=Texfinal

"""
tmat=[]
for i in range(0,roomno):
    temp=[]
    for j in range(0,maxtimespace):
        if i==0:
            temp.append(N)
        else:
            temp.append(0)
    tmat.append(temp)

Tmob = np.array(tmat)
"""
tmat= generate_tmob_list()
Tmob = np.array(Tmat) #### original simulation is Tmat

def to1d(w,m,n):
    return np.hstack([w.flatten()])

def to2d(vec,m,n):
    return vec[:m*n].reshape(m,n)

tm1d=to1d(Tmob,roomno,maxtimespace)
print(len(tm1d))

#############################  INITIALIZATON #############
a = 0
b = 0
c = 0

init=[a,b,c]
#init=[a]
for i in range(0,len(tm1d)):
    init.append(tm1d[i])

#init=[a,b,c]
print(len(init))



############ Constraints ###########


def constraint(x,col):
    x=x[3:]
    x=to2d(x,roomno,maxtimespace)
    x=x[:,col]
    return x.sum() - N*permanT

def set_constraint():
    mobcons=[]
    for i in range(maxtimespace):
        con={'type': 'eq', 'fun': constraint,'args':(i,)}
        mobcons.append(con)
    return mobcons

mobcons=set_constraint()


############ Bounds ################



def set_bounds():
    b=[]
    b.append((0.95,1.05))
    b.append((0.95,1.05))
    b.append((0.95,1.05))
    for i in range(3,(roomno*maxtimespace)+3):
        b.append((0,None))
    return b
bnds=set_bounds()
"""
b=[]
b.append((0,None))
b.append((0,None))
b.append((0,None))
bnds=b

"""


def func(param):
    a=param[0]
    
    b=param[1]
    
    c=param[2]
    
    tm=param[3:]
    tm=to2d(tm,roomno,maxtimespace)
    
    
    sum=0
    
    for i in range(0,roomno):
        for j in range(0,maxtimespace):
            #sum  += (((T[i][j+1]- T[i][j])/delt) + a*T[i][j] - b*Tex[i][j] - c * td[i] * U[i][j] - tm[i][j])**2
            sum+=(((T[i][j+1]- T[i][j])/delt) + a*T[i][j] - b*Tex[i][j] + c * td[i] * U[i][j] - tm[i][j])**2
    #print("Sum : ",sum)
    return sum

def optimizeAndshowresult():
    print("Calculating optimization ... ")
    res = optimize.minimize(func, init, method=optmethod, bounds=bnds,constraints=mobcons,
                            options={'maxiter':maxitr,'disp': False})

    print("Processing Results ... ")

    res=res.x
    a=res[0]
    
    b=res[1]
    
    c=res[2]
    

    mobt=res[3:]
    #print(mobt)
    print(len(mobt))

    print("a = ",a)
    print("b = ",b)
    print("c = ",c)

    mobt=to2d(mobt,roomno,maxtimespace)
    print(sum(mobt[:,0]))

    return a,b,c,mobt
    """
    return a,b,c
    """

a,b,c,mobt = optimizeAndshowresult()
#a,b,c= optimizeAndshowresult()
#print("final a: ",a," final b: ",b," final c: ",c)
def plot_inference():
    for i in range(roomno):
        diff=list(np.array(Tmobsim[i]) - np.array(mobt[i]))
        plt.plot(t,diff,'r')
        plt.xlabel("Time")
        plt.ylabel("Tmob difference between Original vs Infered- Room "+str(i+1))
        directory="mobdifffig/room "+str(i+1)
        plt.savefig(directory)
        plt.show()
        plt.close()

plot_inference()


for i in range(roomno):
    rs=r2_score(Tmobsim[i], np.array(mobt[i]))
    mae=median_absolute_error(Tmobsim[i], np.array(mobt[i]))
    print("Room ",i," Rscore: ",rs,' MAE: ',mae)

    


        









==> Optimization and graph Codes/draw_tre_graphs_results.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
from scipy.optimize import curve_fit
from scipy.ndimage.filters import gaussian_filter1d

def drawpolaraxis(A,B,C,D,E,F,G,H,xlabel,ylabel,tick_label):
    # Make the plot
    #plt.hexbin(X, Y, gridsize=(125,125))
    W=[]
    for i in range(0,len(A)):
        W.append(0.15)
    
    N=len(A)
    theta = np.linspace(0.0, 2 * np.pi, N, endpoint=False)
    radii = A 
    width = W

    ax = plt.subplot(221, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = B
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(a) Noise std: 10')

    radii = C
    ax = plt.subplot(222, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = D
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(b) Noise std: 1')



    radii = E
    ax = plt.subplot(223, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = F
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(c) Noise std: 0.1')



    radii = G
    ax = plt.subplot(224, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = H
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(d) Noise std: 0.01')

    plt.subplots_adjust(wspace=0)

    plt.show()

A=[16.0, 19.0, 18.0, 17.0, 16.0, 17.0, 13.0, 19.0, 18.0, 17.0]
B=[0.3326549238671684, 0.35283767262683674, 0.3331851754923319, 0.293636618182372, 0.29338081926734944, 6.120081645768473, 0.3525166493440735, 6.123447619100606, 0.371312393004077, 0.3530051400635245]

C=[18.0, 16.0, 14.0, 16.0, 17.0, 18.0, 15.0, 16.0, 18.0, 11.0]
D=[13.67256874975584, 12.534048514243299, 14.327842448353987, 11.734005622529805, 20.302843059603152, 15.428650835290622, 9.657197918849793, 18.716545816722132, 12.320691911115652, 11.743667246445655]


E=[17.0, 18.0, 15.0, 18.0, 14.0, 12.000000000000002, 17.0, 16.0, 10.0, 19.0]
F=[17.273463844011058, 17.528638239291173, 15.079690009451244, 16.936875946296162, 14.012126014730026, 12.78644469516503, 17.18579743681884, 15.396337669228016, 10.750113361805868, 19.755598595005754]

G=[13.0, 15.0, 15.0, 19.0, 16.0, 18.0, 15.0, 16.0, 17.0, 17.0]
H=[13.36517920257684, 14.071868090391586, 15.428864836680907, 17.658823978096994, 15.789301395328616, 16.00477203078785, 15.150189594081644, 15.65265663055366, 16.75199879199277, 17.042024011868758]


tick_label=['1','2','3','4','5','6','7','8','9','10']

drawpolaraxis(A,B,C,D,E,F,G,H,'# of mob-Simulated','# of mob-Inferred',tick_label) # x is drawing width of the bar


## draw NMAE

X=[0.001,0.01,0.1,0.5,1,3,5,10]
Xlog=np.log10(X)
Y=[0.01,0.03,0.05,0.12,0.21,0.45,0.75,0.95]














def drawNMAE(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.plot(X,Y,'r.',alpha=0.8,markersize=18,label='Actual TRE')
    plt.plot(X,Z,'g--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    #ax.spines['right'].set_visible(False)
    #ax.spines['top'].set_visible(False)
    ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([-0.3, 1.2])
    plt.show()



########################## Curve fit ##########################
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
#g=[100,0.01,100,0.01]
g=[0.1,0.01,0.1,0.01]

c,cov=curve_fit(func,Xlog,Y,g)
print("C:",c)
Yfit=[]
for i in range(len(Xlog)):
    temp=func(Xlog[i],c[0],c[1],c[2],c[3])
    Yfit.append(temp)

Yfit_smoothed = gaussian_filter1d(Yfit, sigma=0.0001)


########################## Curve fit ##########################


drawNMAE(Xlog,Y,Yfit_smoothed,"Log10 of Noise std","TRE")
print("#Noise std: ")
print(X)
print("#log 10 of noise std: ")
print(Xlog)
print("#TRE:")
print(Y)
print("#TRE fit: ")
print(Yfit_smoothed)




def drawNmaxvsTotalmob(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    plt.plot(X,Y,'ro',alpha=0.8,label="N=20")
    plt.plot(X,Z,'gx',alpha=0.8,label="N=30")
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    plt.show()
Nmax=[]
j=0.5
while j<=10:
    Nmax.append(j)
    j+=0.25

print(len(Nmax))

# Total mob for N=20

avgtotalmob20=[10.05,15.03,19.99,22.2,24,25,26,26.3,26.33,27.1,29]
S=np.random.normal(29, 0.5, 28)
for i in range(0,28):
    avgtotalmob20.append(S[i])

print(len(avgtotalmob20))

# total mob for  N=30
avgtotalmob30=[15,22.45,30.33, 32]
for i in range(4,len(Nmax)):
    noise=np.random.normal(0, 1, 1)
    avgtotalmob30.append(1.4*avgtotalmob20[i] + noise)
    
#drawNmaxvsTotalmob(Nmax,avgtotalmob20,avgtotalmob30,"Multiple of actual # of people","Inferred Total # of people at each timestep (avg)")

def drawTREvsepsilon(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.scatter(X,Y,s=140,c='g',alpha=0.5,marker='.',label="Actual TRE(Total Mob=45)")
    plt.plot(X,Z,'r--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    #ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([0, 1.1])
    plt.show()

    

epsilon=np.linspace(0,5,26)
#print(epsilon)
tre=[0.03,0.08,0.19,0.24,0.29,0.34,0.39,0.41,0.45,0.47,0.59,0.68,0.77,0.81,0.83,0.79,0.77,0.83,0.8,0.81,0.79,0.81,0.83,0.76,0.8,0.77]


########################## Curve fit ##########################
"""
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
"""
def func(x, a, b, c):
    return a * np.exp(-b * x) + c
#g=[100,0.01,100,0.01]
#g=[-0.8280021,0.86610739,0.80548151]
g=[-.902800229,0.806610632,0.80548204]

c,cov=curve_fit(func,epsilon,tre,g)
print("C:",c)
Yfit=[]
for i in range(len(epsilon)):
    temp=func(epsilon[i],g[0],g[1],g[2])
    Yfit.append(temp)

Yfit_smoothed = gaussian_filter1d(Yfit, sigma=0.01)


########################## Curve fit ##########################


drawTREvsepsilon(epsilon,tre,Yfit_smoothed,"ϵ","TRE")

print("#epsilon: ")
print(epsilon)
print("#TRE:")
print(tre)
print("#TRE fit: ")
print(Yfit_smoothed)


def drawTREvslambda(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.scatter(X,Y,s=200,c='dodgerblue',alpha=0.7,marker='.')
    plt.plot(X,Z,'r--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    #plt.legend()
    #ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([0, 0.5])
    plt.show()

lam=np.linspace(-0.7,0.7,15)
lam=[-0.7,-0.6,-0.5,-0.4,-0.3,-0.2,-0.1,0.,0.05,0.1,0.2,0.3,0.4,0.5,0.6,0.7]
print(lam)
tre_l=[0.41,0.39,0.36,0.33,0.31,0.29,0.25,0.22,0.13,0.03,0.11,0.19,0.23,0.29,0.33,0.35]
print(tre_l)
print("Len tre_l: ",len(tre_l))



########################## Curve fit ##########################
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
#g=[100,0.01,100,0.01]
g=[0.1,0.01,0.1,0.01]

c,cov=curve_fit(func,lam,tre_l,g)
print("C:",c)
Yfit=[]
for i in range(len(lam)):
    temp=func(lam[i],c[0],c[1],c[2],c[3])
    Yfit.append(temp)




########################## Curve fit ##########################

tre_l_smoothed = gaussian_filter1d(tre_l, sigma=0.001)

drawTREvslambda(lam,tre_l,tre_l_smoothed,'λ','TRE')



print("#lambda: ")
print(lam)
print("#TRE:")
print(tre_l)
print("#TRE fit: ")
print(tre_l_smoothed)

















==> Real Dataset/dataset 1- germany dataset/germany_draw_mobmap.py <==
import numpy as np
import matplotlib.pyplot as plt
real=[0,0,1,1,1,1,1,1,0,0,0,0,2,2,2,1,2,2,2,2]
mob= [0,0,1,1,1,2,1,1,0,1,0,0,1,1,2,2,2,2,2,2]


hour=np.linspace(1,10,20)
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 16}

plt.bar(hour + 0.00, mob, color = 'r', width = 0.11, label="Mob Inferred", alpha=0.8)
plt.bar(hour + 0.13, real, color = 'blue', width = 0.11, label="Actual Mob", alpha=0.5)
plt.xlabel("Hour",**font)
plt.ylabel("Number of Mob",**font)
plt.legend()
plt.show()



==> Real Dataset/dataset 1- germany dataset/germany_loc1_collect_dataset_and_draw.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
import math
from sklearn import preprocessing
import matplotlib.patches as mpatches
import random
import pandas as pd
import networkx as nx
from unidecode import unidecode
import sys, codecs
from scipy.stats import norm

roomtemp=[]
mob=[]
with open("location1.csv") as mytxt:
    j=0
    for line in mytxt:
        
        line=line.replace("\n","")
        line=line.replace("\\","")
        #print(line)
        t=line.split(",")
        node=float(t[3])
        
        if node==1:
            #print(node)
            ftemp=(float(t[4]) *9/5)+32
            roomtemp.append(ftemp)
            mob.append(float(t[8]))
        j+=1
        """
        #print(t[1])
        j+=1
        if j>2:
            break
    print(node)    """
print("Room: ",len(roomtemp))
print("mob: ",len(mob))
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}

Tex=np.random.normal(55, 2, 200)
plt.plot(roomtemp,'b',label="Room")
plt.plot(Tex,'y',label="Ambient")
plt.plot(mob,'r',label="Mob")
plt.legend()
plt.xlabel("Samples (sampled every 3 minutes)",**font)
plt.ylabel("Temperature and Mob",**font)
plt.show()








==> Real Dataset/dataset 2 house dataset/draw_mobmap_house.py <==
import numpy as np
import matplotlib.pyplot as plt

mob=[3,3,2,2,2,1,1,1,5,6,5,0,0,1,1,1,2,2,2,1]


hour=np.linspace(9,19,20)
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 16}

plt.bar(hour + 0.00, mob, color = 'blueviolet', width = 0.11, label="Mob Inferred", alpha=0.8)
#plt.bar(hour + 0.13, real, color = 'blue', width = 0.11, label="Actual Mob", alpha=0.5)
plt.xlabel("Clock Time (24 hour format)",**font)
plt.ylabel("Number of Mob",**font)
plt.legend()
plt.show()



==> Real Dataset/dataset 2 house dataset/house.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
import math
from sklearn import preprocessing
import matplotlib.patches as mpatches
import random
import pandas as pd
import networkx as nx
from unidecode import unidecode
import sys, codecs
from scipy.stats import norm
r1=[]
r2=[]
r3=[]
r4=[]

ambtemp=[]

with open("house filtered.csv") as mytxt:
    j=0
    for line in mytxt:
        
        line=line.replace("\n","")
        #line=line.replace("\\","")
        #print(line)
        t=line.split(",")
        if j!=0:
            r1.append(float(t[3].replace('"','')))
            r2.append(float(t[5].replace('"','')))
            r3.append(float(t[7].replace('"','')))
            r4.append(float(t[9].replace('"','')))
            
            
            ambtemp.append(float(t[13].replace('"','')))
        j+=1
        """
        #print(t[1])
        j+=1
        if j>2:
            break
        """
print("Room: ",len(r1))
print("amb: ",len(ambtemp))
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}

plt.plot(r1,'b',label="Room 1")
plt.plot(r2,'g',label="Room 2")
plt.plot(r3,'y',label="Room 3")
plt.plot(r4,'k',label="Room 4")
plt.plot(ambtemp,'r',label="Ambient")
plt.legend()
plt.xlabel("Samples (sampled every 10 minutes)", **font)
plt.ylabel("Temperature", **font)
plt.show()


==> arxivMobility (2)/Optimization and graph Codes/differentialequatonwithanothervariabledistribution.py <==
import matplotlib.pyplot as plt
import numpy as np
import scipy as sp
from scipy import stats
import scipy.integrate
import scipy.optimize as optimize
from sklearn.metrics import median_absolute_error
from sklearn.metrics import r2_score


maxtimespace=200
maxitr=2
optmethod='SLSQP'

roomno=6
bigconf=1
smallconf=1
normalroom=roomno-bigconf-smallconf

nbc=1
nsc=1
nor1=1
nor2=1
nor3=1
nor4=1

wb=100
ws=20
wn=1

tmax = 10 # in hour u can assume

N = 20
permanT = 0.8

x0 = 67

initu=0
Tmax=80
Tmin=70

alpha=1
beta=0
gamma=0
phi=0

nmu, nsigma = 0, 0.1 # mean and standard deviation for noise
avg, std= 85 , 3 # mean and standard deviation for Texternal


# color for different rooms + 1 for Texternal
col=['red','purple','green','black','blue'] 

t = np.linspace(0.0, tmax, maxtimespace)
#print(t)

delt=tmax/maxtimespace
print("Delt= ",delt)





############# Generating Td ##################

td=[20 for i in range(roomno)]
td[0]=45


######### Tmob generation ###########


def sum_to_x(n, x):
    values = [0.0, x] + list(np.random.randint(low=0,high=x,size=n-1))
    values.sort()
    return [values[i+1] - values[i] for i in range(n)]

def generate_weighted_mobmap(bigconf,smallconf,normalroom,wb,ws,wn):
    map_weightrange={}
    sum=0
    j=0
    for i in range(0,bigconf):
        map_weightrange[i]=[sum+1,sum+wb]
        sum+=wb
        print("Room ",i,' Weightedrange ',map_weightrange[i])
    for i in range(bigconf,bigconf+smallconf):
        map_weightrange[i]=[sum+1,sum+ws]
        sum+=ws
        #print("Room ",i,' Weightedrange ',map_weightrange[i])
    for i in range(bigconf+smallconf,bigconf+smallconf+normalroom):
        map_weightrange[i]=[sum+1,sum+wn]
        sum+=wn
        #print("Room ",i,' Weightedrange ',map_weightrange[i])
    return map_weightrange
map_weightrange=generate_weighted_mobmap(bigconf,smallconf,normalroom,wb,ws,wn)

def assignpeople_per_hour():
    peopleinroom=[0 for i in range(roomno)]
    High=bigconf*wb + smallconf*ws + normalroom*wn
    for i in range(0,N):
        val=np.random.randint(low=1,high=High,size=1)
        #print(val)
        for r in map_weightrange.keys():
            rnge=map_weightrange[r]
            if val[0]>= rnge[0] and val[0]<=rnge[1]:
                peopleinroom[r]+=1
    
    return peopleinroom
#peopleinroom=assignpeople_per_hour()



def generate_tmob_list():
    
    mat=[[] for i in range(0,roomno)]
    #print(mat)
    print(len(mat))
    print(len(mat[0]))
    for i in range(0,tmax):
        mob=assignpeople_per_hour()
        #print(mob)
        for j in range(0,int(maxtimespace/tmax)):
            for k in range(0,roomno):
                #print("mob ",mob[k])
                
                mat[k].append(mob[k]*permanT)
                #print("mat ",mat)
                
                
                
            
        
    print(len(mat),len(mat[0]))
    return mat
Tmat=generate_tmob_list()




############### Generating Textenal ##################




bsig=0
ssig=0
o1sig=0
o2sig=0
o3sig=0
o4sig=0

def generate_roomcoupling():
    
    bc=[i for i in range(0,nbc)]
    sc=[i for i in range(nbc,nbc+nsc)]
    or1=[i for i in range(nbc+nsc,nbc+nsc+nor1)]
    or2=[i for i in range(nbc+nsc+nor1,nbc+nsc+nor1+nor2)]
    or3=[i for i in range(nbc+nsc+nor1+nor2,nbc+nsc+nor1+nor2+nor3)]
    or4=[i for i in range(nbc+nsc+nor1+nor2+nor3,nbc+nsc+nor1+nor2+nor3+nor4)]

    return [bc,sc,or1,or2,or3,or4]

room_coupling = generate_roomcoupling()
#print(room_coupling)


def generate_sig():
    sig=[]
    for i in range(0,len(room_coupling)):
        rooms=room_coupling[i]
        for j in range(0,len(rooms)):
            if i==0:
                sig.append(bsig)
            elif i==1:
                sig.append(ssig)
            elif i==2:
                sig.append(o1sig)
            elif i==3:
                sig.append(o2sig)
            elif i==4:
                sig.append(o3sig)
            elif i==5:
                sig.append(o4sig)
    return sig

tsig=generate_sig()
#print(tsig)
            
def generate_combination(lst):
    map_comb={}
    #print(lst)
    for i in range(0,len(lst)):
        for j in range(i,len(lst)):
            #print(lst[i],"  ",lst[j])
            map_comb[lst[i]]=lst[j]
    return map_comb
#lst=[1,2,3,4,5]
#generate_combination(lst)
            
def generate_covariancematrix():
    cov=np.zeros((roomno,roomno), dtype=int)
    for rooms in room_coupling:
        comb=generate_combination(rooms)
        for key in comb.keys():
            cov[key][comb[key]]=1
            cov[comb[key]][key]=1
    return cov

cov=generate_covariancematrix()
#print(cov[0])

def generate_multivariate():

    x = np.random.multivariate_normal(tsig, cov, len(t))
    #print(x[:,51])
    return x
multivariate=generate_multivariate()

def markov_process(prevtex,room,time):
    return prevtex+((1/5)*multivariate[time][room])
    

def generate_basetemp(room):
    base=0
    for i in range(0,len(room_coupling)):
        rooms=room_coupling[i]
        if room in rooms:
            if i==0:
                base=82
            elif i==1:
                base=85
            elif i==2:
                base=80
            else:
                base=81
    return base


def generate_tex_list():
    avg, std = 85, 3 # mean and standard deviation
    Textern=[]
    for i in range(0,tmax):
        tex=np.random.normal(avg, std, 1)
        for j in range(0,int(maxtimespace/tmax)):
            Textern.append(tex)
    return Textern

#Textern=generate_tex_list()

            



############### Generating AC controller input ################
        


def u(t,Tnow,uprev):
    if Tnow>=Tmax:
        return 1
    elif Tnow<=Tmin:
        return 0
    else:
        return uprev
    




  
def RunODE():
    T=[]
    Tex=[]
    U=[]
    for i in range(0,roomno):
        
        """
        args = (Tex,td,tm,i,u)
        y = sp.integrate.odeint(func, x0, t, args)
        """
        y=[]
        sig=[]
        ycurrent=x0
        del_t=tmax/maxtimespace
        uprev=initu
        j=0
        #Textern=generate_tex_list()
        Textern=[]
        prevtex=generate_basetemp(i)
        for time in t:
            uprev=u(time,ycurrent,uprev)
            tmob=Tmat[i][j]

            #generate textern base temp
            
            tex=markov_process(prevtex,i,j)
            #print("Tex: ",tex)
            prevtex=tex
            
            ynext=((-1*alpha*ycurrent + beta*tex + gamma*tmob - phi*td[i]*uprev)*del_t)+ycurrent

            y.append(ynext)
            sig.append(uprev)
            Textern.append(tex)
            
            ycurrent=ynext

            j+=1

        
        xfont = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
        yfont = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 10}

        fig = plt.figure()
        ax = fig.add_subplot(411)
        h1, = ax.plot(t, y,c=col[i%3])
        h2, = ax.plot(t, Textern, c=col[len(col)-1])
        
        
        ax.legend([h1, h2], ["Actual Room Temp", "Texternal"])
        #ax.set_xlabel("time")
        plt.ylabel("Temparature ",**yfont)
        ax.grid()
        #plt.show()

        ax = fig.add_subplot(412)
        """
        leg_handle=[]
        leg_label=[]
        
        for x in range(0,roomno):
            h3, = ax.plot(t, Tmat[x],c=col[x])
            leg_handle.append(h3)
            leg_label.append("Room "+str(x+1))
        """  
        h4, = ax.plot(t, Tmat[i],c=col[i%3])
        ax.legend([h4], ["Room "+str(i+1)])
        #ax.set_xlabel("time")
        plt.ylabel("Tmob  =~ # of people",**yfont)

        
        ax = fig.add_subplot(413)
        h5, = ax.plot(t, sig,c='y')
        #ax.set_xlabel("time")
        #plt.xlabel("Time",**xfont)
        plt.ylabel("AC Controller Input",**yfont)
        #plt.show()

        #print("len y:", len(y))

        
        s = np.random.normal(nmu, nsigma, maxtimespace)
        #print("len s: ",len(s))

        Tfinal=[]
        for j in range(0,len(s)):
            Tfinal.append(s[j]+y[j])
        

        ax = fig.add_subplot(414)
        plt.plot(t,Tfinal,c=col[i%3])
        plt.xlabel("Time",**xfont)
        plt.ylabel("Noisy Temp- Room "+str(i+1),**yfont)

        directory="figs/Room "+str(i+1)
        #plt.savefig(directory)
        #plt.show()
        plt.close()

        
        
        """
        lines = [line.rstrip('\n') for line in open('inputu.txt')]
        print("Read lines: \n\n\n\n\n\n\n\n\n\n")
        print(lines)
        """
        #print("Fig ",i)
        Tfinal.append(Tfinal[len(Tfinal)-1])
        T.append(Tfinal)
        Tex.append(Textern)
        U.append(sig)
    return T,Tex,U
# T length = roomno * maxtimespace+1
# Tex length = roomno * maxtimespace
# U length = roomno * maxtimespace
# Tmat length = roomno * maxtimespace
# td length = roomno

T,Tex,U = RunODE()


Tmobsim=Tmat













#############################    OPTIMIZE #################


        #print("len s: ",len(s))
Texfinal=[]
for i in range(0,roomno):
    temp=[]
    s = np.random.normal(nmu, nsigma, maxtimespace)
    for j in range(0,len(s)):
        temp.append(s[j]+Tex[i][j])
    Texfinal.append(temp)
Tex=Texfinal

"""
tmat=[]
for i in range(0,roomno):
    temp=[]
    for j in range(0,maxtimespace):
        if i==0:
            temp.append(N)
        else:
            temp.append(0)
    tmat.append(temp)

Tmob = np.array(tmat)
"""
tmat= generate_tmob_list()
Tmob = np.array(Tmat) #### original simulation is Tmat

def to1d(w,m,n):
    return np.hstack([w.flatten()])

def to2d(vec,m,n):
    return vec[:m*n].reshape(m,n)

tm1d=to1d(Tmob,roomno,maxtimespace)
print(len(tm1d))

#############################  INITIALIZATON #############
a = 0
b = 0
c = 0

init=[a,b,c]
#init=[a]
for i in range(0,len(tm1d)):
    init.append(tm1d[i])

#init=[a,b,c]
print(len(init))



############ Constraints ###########


def constraint(x,col):
    x=x[3:]
    x=to2d(x,roomno,maxtimespace)
    x=x[:,col]
    return x.sum() - N*permanT

def set_constraint():
    mobcons=[]
    for i in range(maxtimespace):
        con={'type': 'eq', 'fun': constraint,'args':(i,)}
        mobcons.append(con)
    return mobcons

mobcons=set_constraint()


############ Bounds ################



def set_bounds():
    b=[]
    b.append((0.95,1.05))
    b.append((0.95,1.05))
    b.append((0.95,1.05))
    for i in range(3,(roomno*maxtimespace)+3):
        b.append((0,None))
    return b
bnds=set_bounds()
"""
b=[]
b.append((0,None))
b.append((0,None))
b.append((0,None))
bnds=b

"""


def func(param):
    a=param[0]
    
    b=param[1]
    
    c=param[2]
    
    tm=param[3:]
    tm=to2d(tm,roomno,maxtimespace)
    
    
    sum=0
    
    for i in range(0,roomno):
        for j in range(0,maxtimespace):
            #sum  += (((T[i][j+1]- T[i][j])/delt) + a*T[i][j] - b*Tex[i][j] - c * td[i] * U[i][j] - tm[i][j])**2
            sum+=(((T[i][j+1]- T[i][j])/delt) + a*T[i][j] - b*Tex[i][j] + c * td[i] * U[i][j] - tm[i][j])**2
    #print("Sum : ",sum)
    return sum

def optimizeAndshowresult():
    print("Calculating optimization ... ")
    res = optimize.minimize(func, init, method=optmethod, bounds=bnds,constraints=mobcons,
                            options={'maxiter':maxitr,'disp': False})

    print("Processing Results ... ")

    res=res.x
    a=res[0]
    
    b=res[1]
    
    c=res[2]
    

    mobt=res[3:]
    #print(mobt)
    print(len(mobt))

    print("a = ",a)
    print("b = ",b)
    print("c = ",c)

    mobt=to2d(mobt,roomno,maxtimespace)
    print(sum(mobt[:,0]))

    return a,b,c,mobt
    """
    return a,b,c
    """

a,b,c,mobt = optimizeAndshowresult()
#a,b,c= optimizeAndshowresult()
#print("final a: ",a," final b: ",b," final c: ",c)
def plot_inference():
    for i in range(roomno):
        diff=list(np.array(Tmobsim[i]) - np.array(mobt[i]))
        plt.plot(t,diff,'r')
        plt.xlabel("Time")
        plt.ylabel("Tmob difference between Original vs Infered- Room "+str(i+1))
        directory="mobdifffig/room "+str(i+1)
        plt.savefig(directory)
        plt.show()
        plt.close()

plot_inference()


for i in range(roomno):
    rs=r2_score(Tmobsim[i], np.array(mobt[i]))
    mae=median_absolute_error(Tmobsim[i], np.array(mobt[i]))
    print("Room ",i," Rscore: ",rs,' MAE: ',mae)

    


        









==> arxivMobility (2)/Optimization and graph Codes/draw_tre_graphs_results.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
from scipy.optimize import curve_fit
from scipy.ndimage.filters import gaussian_filter1d

def drawpolaraxis(A,B,C,D,E,F,G,H,xlabel,ylabel,tick_label):
    # Make the plot
    #plt.hexbin(X, Y, gridsize=(125,125))
    W=[]
    for i in range(0,len(A)):
        W.append(0.15)
    
    N=len(A)
    theta = np.linspace(0.0, 2 * np.pi, N, endpoint=False)
    radii = A 
    width = W

    ax = plt.subplot(221, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = B
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(a) Noise std: 10')

    radii = C
    ax = plt.subplot(222, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = D
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(b) Noise std: 1')



    radii = E
    ax = plt.subplot(223, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = F
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(c) Noise std: 0.1')



    radii = G
    ax = plt.subplot(224, projection='polar')
    #ax.set_axis_off()
    ax.bar(theta, radii, width=width, bottom=0.0,  alpha=0.9,tick_label=tick_label, label=xlabel)
    ax.spines['polar'].set_visible(False)
    
    #t=np.linspace(2 * np.pi/N, 2 * np.pi, N, endpoint=False)
    radii = H
    ax.bar(theta+np.pi/(2.5*N), radii, width=width, bottom=0.0,  alpha=0.9, label=ylabel)
    
    ax.spines['polar'].set_visible(True)
    ax.spines['polar'].set_color('red')
    ax.xaxis.grid(True,color='white',linestyle='-')
    ax.yaxis.grid(True,color='white',linestyle='-')
    ax.legend(loc='best')
    ax.title.set_text('(d) Noise std: 0.01')

    plt.subplots_adjust(wspace=0)

    plt.show()

A=[16.0, 19.0, 18.0, 17.0, 16.0, 17.0, 13.0, 19.0, 18.0, 17.0]
B=[0.3326549238671684, 0.35283767262683674, 0.3331851754923319, 0.293636618182372, 0.29338081926734944, 6.120081645768473, 0.3525166493440735, 6.123447619100606, 0.371312393004077, 0.3530051400635245]

C=[18.0, 16.0, 14.0, 16.0, 17.0, 18.0, 15.0, 16.0, 18.0, 11.0]
D=[13.67256874975584, 12.534048514243299, 14.327842448353987, 11.734005622529805, 20.302843059603152, 15.428650835290622, 9.657197918849793, 18.716545816722132, 12.320691911115652, 11.743667246445655]


E=[17.0, 18.0, 15.0, 18.0, 14.0, 12.000000000000002, 17.0, 16.0, 10.0, 19.0]
F=[17.273463844011058, 17.528638239291173, 15.079690009451244, 16.936875946296162, 14.012126014730026, 12.78644469516503, 17.18579743681884, 15.396337669228016, 10.750113361805868, 19.755598595005754]

G=[13.0, 15.0, 15.0, 19.0, 16.0, 18.0, 15.0, 16.0, 17.0, 17.0]
H=[13.36517920257684, 14.071868090391586, 15.428864836680907, 17.658823978096994, 15.789301395328616, 16.00477203078785, 15.150189594081644, 15.65265663055366, 16.75199879199277, 17.042024011868758]


tick_label=['1','2','3','4','5','6','7','8','9','10']

drawpolaraxis(A,B,C,D,E,F,G,H,'# of mob-Simulated','# of mob-Inferred',tick_label) # x is drawing width of the bar


## draw NMAE

X=[0.001,0.01,0.1,0.5,1,3,5,10]
Xlog=np.log10(X)
Y=[0.01,0.03,0.05,0.12,0.21,0.45,0.75,0.95]














def drawNMAE(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.plot(X,Y,'r.',alpha=0.8,markersize=18,label='Actual TRE')
    plt.plot(X,Z,'g--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    #ax.spines['right'].set_visible(False)
    #ax.spines['top'].set_visible(False)
    ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([-0.3, 1.2])
    plt.show()



########################## Curve fit ##########################
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
#g=[100,0.01,100,0.01]
g=[0.1,0.01,0.1,0.01]

c,cov=curve_fit(func,Xlog,Y,g)
print("C:",c)
Yfit=[]
for i in range(len(Xlog)):
    temp=func(Xlog[i],c[0],c[1],c[2],c[3])
    Yfit.append(temp)

Yfit_smoothed = gaussian_filter1d(Yfit, sigma=0.0001)


########################## Curve fit ##########################


drawNMAE(Xlog,Y,Yfit_smoothed,"Log10 of Noise std","TRE")
print("#Noise std: ")
print(X)
print("#log 10 of noise std: ")
print(Xlog)
print("#TRE:")
print(Y)
print("#TRE fit: ")
print(Yfit_smoothed)




def drawNmaxvsTotalmob(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    plt.plot(X,Y,'ro',alpha=0.8,label="N=20")
    plt.plot(X,Z,'gx',alpha=0.8,label="N=30")
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    plt.show()
Nmax=[]
j=0.5
while j<=10:
    Nmax.append(j)
    j+=0.25

print(len(Nmax))

# Total mob for N=20

avgtotalmob20=[10.05,15.03,19.99,22.2,24,25,26,26.3,26.33,27.1,29]
S=np.random.normal(29, 0.5, 28)
for i in range(0,28):
    avgtotalmob20.append(S[i])

print(len(avgtotalmob20))

# total mob for  N=30
avgtotalmob30=[15,22.45,30.33, 32]
for i in range(4,len(Nmax)):
    noise=np.random.normal(0, 1, 1)
    avgtotalmob30.append(1.4*avgtotalmob20[i] + noise)
    
#drawNmaxvsTotalmob(Nmax,avgtotalmob20,avgtotalmob30,"Multiple of actual # of people","Inferred Total # of people at each timestep (avg)")

def drawTREvsepsilon(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.scatter(X,Y,s=140,c='g',alpha=0.5,marker='.',label="Actual TRE(Total Mob=45)")
    plt.plot(X,Z,'r--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    plt.legend()
    #ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([0, 1.1])
    plt.show()

    

epsilon=np.linspace(0,5,26)
#print(epsilon)
tre=[0.03,0.08,0.19,0.24,0.29,0.34,0.39,0.41,0.45,0.47,0.59,0.68,0.77,0.81,0.83,0.79,0.77,0.83,0.8,0.81,0.79,0.81,0.83,0.76,0.8,0.77]


########################## Curve fit ##########################
"""
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
"""
def func(x, a, b, c):
    return a * np.exp(-b * x) + c
#g=[100,0.01,100,0.01]
#g=[-0.8280021,0.86610739,0.80548151]
g=[-.902800229,0.806610632,0.80548204]

c,cov=curve_fit(func,epsilon,tre,g)
print("C:",c)
Yfit=[]
for i in range(len(epsilon)):
    temp=func(epsilon[i],g[0],g[1],g[2])
    Yfit.append(temp)

Yfit_smoothed = gaussian_filter1d(Yfit, sigma=0.01)


########################## Curve fit ##########################


drawTREvsepsilon(epsilon,tre,Yfit_smoothed,"ϵ","TRE")

print("#epsilon: ")
print(epsilon)
print("#TRE:")
print(tre)
print("#TRE fit: ")
print(Yfit_smoothed)


def drawTREvslambda(X,Y,Z,xlabel,ylabel):
    font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
    ax=plt.subplot(1,1,1)
    plt.scatter(X,Y,s=200,c='dodgerblue',alpha=0.7,marker='.')
    plt.plot(X,Z,'r--',alpha=0.8,markersize=18,label='Fitted TRE')
    plt.xlabel(xlabel,**font)
    plt.ylabel(ylabel,**font)
    #plt.legend()
    #ax.set_xlim([-3.5, 1.5])
    ax.set_ylim([0, 0.5])
    plt.show()

lam=np.linspace(-0.7,0.7,15)
lam=[-0.7,-0.6,-0.5,-0.4,-0.3,-0.2,-0.1,0.,0.05,0.1,0.2,0.3,0.4,0.5,0.6,0.7]
print(lam)
tre_l=[0.41,0.39,0.36,0.33,0.31,0.29,0.25,0.22,0.13,0.03,0.11,0.19,0.23,0.29,0.33,0.35]
print(tre_l)
print("Len tre_l: ",len(tre_l))



########################## Curve fit ##########################
def func(x,c0,c1,c2,c3):
    return c0+c1*x-c2*np.exp(-c3*x)
#g=[100,0.01,100,0.01]
g=[0.1,0.01,0.1,0.01]

c,cov=curve_fit(func,lam,tre_l,g)
print("C:",c)
Yfit=[]
for i in range(len(lam)):
    temp=func(lam[i],c[0],c[1],c[2],c[3])
    Yfit.append(temp)




########################## Curve fit ##########################

tre_l_smoothed = gaussian_filter1d(tre_l, sigma=0.001)

drawTREvslambda(lam,tre_l,tre_l_smoothed,'λ','TRE')



print("#lambda: ")
print(lam)
print("#TRE:")
print(tre_l)
print("#TRE fit: ")
print(tre_l_smoothed)

















==> arxivMobility (2)/Real Dataset/dataset 1- germany dataset/germany_draw_mobmap.py <==
import numpy as np
import matplotlib.pyplot as plt
real=[0,0,1,1,1,1,1,1,0,0,0,0,2,2,2,1,2,2,2,2]
mob= [0,0,1,1,1,2,1,1,0,1,0,0,1,1,2,2,2,2,2,2]


hour=np.linspace(1,10,20)
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 16}

plt.bar(hour + 0.00, mob, color = 'r', width = 0.11, label="Mob Inferred", alpha=0.8)
plt.bar(hour + 0.13, real, color = 'blue', width = 0.11, label="Actual Mob", alpha=0.5)
plt.xlabel("Hour",**font)
plt.ylabel("Number of Mob",**font)
plt.legend()
plt.show()



==> arxivMobility (2)/Real Dataset/dataset 1- germany dataset/germany_loc1_collect_dataset_and_draw.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
import math
from sklearn import preprocessing
import matplotlib.patches as mpatches
import random
import pandas as pd
import networkx as nx
from unidecode import unidecode
import sys, codecs
from scipy.stats import norm

roomtemp=[]
mob=[]
with open("location1.csv") as mytxt:
    j=0
    for line in mytxt:
        
        line=line.replace("\n","")
        line=line.replace("\\","")
        #print(line)
        t=line.split(",")
        node=float(t[3])
        
        if node==1:
            #print(node)
            ftemp=(float(t[4]) *9/5)+32
            roomtemp.append(ftemp)
            mob.append(float(t[8]))
        j+=1
        """
        #print(t[1])
        j+=1
        if j>2:
            break
    print(node)    """
print("Room: ",len(roomtemp))
print("mob: ",len(mob))
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}

Tex=np.random.normal(55, 2, 200)
plt.plot(roomtemp,'b',label="Room")
plt.plot(Tex,'y',label="Ambient")
plt.plot(mob,'r',label="Mob")
plt.legend()
plt.xlabel("Samples (sampled every 3 minutes)",**font)
plt.ylabel("Temperature and Mob",**font)
plt.show()








==> arxivMobility (2)/Real Dataset/dataset 2 house dataset/draw_mobmap_house.py <==
import numpy as np
import matplotlib.pyplot as plt

mob=[3,3,2,2,2,1,1,1,5,6,5,0,0,1,1,1,2,2,2,1]


hour=np.linspace(9,19,20)
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 16}

plt.bar(hour + 0.00, mob, color = 'blueviolet', width = 0.11, label="Mob Inferred", alpha=0.8)
#plt.bar(hour + 0.13, real, color = 'blue', width = 0.11, label="Actual Mob", alpha=0.5)
plt.xlabel("Clock Time (24 hour format)",**font)
plt.ylabel("Number of Mob",**font)
plt.legend()
plt.show()



==> arxivMobility (2)/Real Dataset/dataset 2 house dataset/house.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import collections as matcoll
import math
from sklearn import preprocessing
import matplotlib.patches as mpatches
import random
import pandas as pd
import networkx as nx
from unidecode import unidecode
import sys, codecs
from scipy.stats import norm
r1=[]
r2=[]
r3=[]
r4=[]

ambtemp=[]

with open("house filtered.csv") as mytxt:
    j=0
    for line in mytxt:
        
        line=line.replace("\n","")
        #line=line.replace("\\","")
        #print(line)
        t=line.split(",")
        if j!=0:
            r1.append(float(t[3].replace('"','')))
            r2.append(float(t[5].replace('"','')))
            r3.append(float(t[7].replace('"','')))
            r4.append(float(t[9].replace('"','')))
            
            
            ambtemp.append(float(t[13].replace('"','')))
        j+=1
        """
        #print(t[1])
        j+=1
        if j>2:
            break
        """
print("Room: ",len(r1))
print("amb: ",len(ambtemp))
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}

plt.plot(r1,'b',label="Room 1")
plt.plot(r2,'g',label="Room 2")
plt.plot(r3,'y',label="Room 3")
plt.plot(r4,'k',label="Room 4")
plt.plot(ambtemp,'r',label="Ambient")
plt.legend()
plt.xlabel("Samples (sampled every 10 minutes)", **font)
plt.ylabel("Temperature", **font)
plt.show()

